..., 83106786, 114382724, 1509048322, 2343463290, 27410087742, ... Efficient Hilbert Series for Effective Theories

We present an efficient algorithm for determining the Hilbert series of an effective theory and provide a companion code called ECO (Efficient Counting of Operators) in FORM. For example, the Hilbert series for the dimension 15 operators in the Standard Model Effective Theory (SMEFT) can be obtained in a minute on a single CPU core. While our implementation focusses on SMEFT, we allow for a flexible user input of the light degrees of freedom. Furthermore, gravity, as well as additional U(1) global or gauge symmetries can be included.

==> ECO/header_files/HilbertSeries.h <==
#procedure counting

**************************************************************************
*	This procedure counts the number of operators in the Local 
*	expression Hilbert
*	- First make a copy of the expression in HilbertCounting
*	- drop all symbols in this expression
*	- store the number of operators in the dollar variable `$number'
*	- Print the result together with the specified mass dimension
*	- Drop the expression HilbertCounting as it became obsolete. 
**************************************************************************
	Local HilbertCounting = Hilbert;
	.sort
	
	Hide Hilbert;
	dropsymbols;
	.sort

	#$number = HilbertCounting;
	#write "Number of operators at mass dimension `massDim' is `$number'."
	.sort
	
	Drop HilbertCounting;
	.sort

	Unhide Hilbert;
	.sort
#endprocedure


#procedure expandPE(Field)
**************************************************************************
*	Procedure that can expand the PE efficiently for the different
*	`Field' types. The output is a local expression `Field'PE which is
*	the expanded PE up to mass dimension `massDim' for that field type. 
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Some comments about efficiency:
*	- First expand argument of Plethystic exponential for the different
*	fields in a Local expression `Field'ArgumentPE up to mass `massDim'.
*	Note that when 'EOM' is 0, we get the argument without EOM subtracted.
*	- Sort the expression with mass outside the brackets: 
*	Use Brackets+ for a speed up: form saves the bracket information 
*	together with an index s.t. when it needs to search for a certain 
*	bracket, it knows where to look (instead of going through the whole
*	expression). 
*	- Hide the expression together with bracket information, s.t. it is
*	not an active expression anymore, but can be used on the RHS of id. 
*	- Expand the exponential up to order 'massDim' in Local expression
*	`PE'. Here f is a placeholder for the Argument. 
*	- Do a loop to replace f by the argument, without getting terms of 
*	higher mass dimensions than `massDim'. 
*	- Replace f by the argument once. Without once, the expression blows
*	up really fast as form has to compute many terms to a potential high
*	power. 
*	Furthermore, the argument doesn't need to be inserted up to `massDim'
*	so the sum goes only up to a the order needed. For the moment a 
*	placeholder field(i) is inserted because some terms will
*	drop out before the argument is inserted and expanded. 
*	- Then count powers of f and mass, when this is higher than `massDim'
*	it won't contribute to the basis at mass dimension 'massDim', so we
*	discard that term. 
*	- Check if there are still f's, when there are: need to loop once more.
*	- Now Form replaces the placeholder field by the argument and let Form
*	sort everything before we loop once more. 
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
	#switch `Field'
	#case Scalar
		Local ScalarArgumentPE = sum_(i,1,'massDim',mass^(2*i)*Scalar(i)*(1-'EOM'*'p'^(2*i)*mass^(2*2*i))*Momentum(i)/i);
	#break
	#case FieldStrength
		Local FieldStrengthArgumentPE = sum_(i,1,'massDim',mass^(2*2*i)*FieldStrength(i)*(charLorentzSpin1(i)-'EOM'*2*'p'^i*mass^(2*i)*charLorentzDerivative(i)+'EOM'*2*'p'^(2*i)*mass^(2*2*i))*Momentum(i)/i);
	#break	
	#case Fermion
		Local FermionArgumentPE = sum_(i,1,'massDim','numFermGen'*mass^(3*i)*(-1)^(i+1)*(charFermion(i) - 'EOM'*'p'^i*mass^(2*i)*charFermionEOM(i))*Momentum(i)/i);
	#break
	#case Gravity
		Local GravityArgumentPE = sum_(i,1,'massDim',mass^(2*2*i)*Gravity(i)*(spin2(i)-'EOM'*'p'^i*mass^(2*i)*spin32(i)+'EOM'*'p'^(2*i)*mass^(2*2*i)*charLorentzSpin1(i))*Momentum(i)/i);
	#break
	#case Ibp
		Local IbpArgumentPE = sum_(i,1,'massDim', -'p'^i*mass^(2*i)*charLorentzDerivative(i)/i);
	#break
	#endswitch
	Brackets+ mass;
	.sort
	
	Hide;
	Local `Field'PE = sum_(i,0,'massDim',f^i/fac_(i));
	#do k=1,1
		id, once f*mass^n? = sum_(i,1,{2*'massDim'}-n, mass^(i)*field(i))*mass^n;
		if ( count(f,1,mass,1) > {2*'massDim'} ) Discard;
		if( match(f) ) redefine k "0";
		id field(n?) = `Field'ArgumentPE[mass^n];
		.sort
	#enddo
	
	Unhide;
	Drop `Field'ArgumentPE;
#endprocedure



#procedure HilbertSeries(p)

**************************************************************************
*
*	This procedure computes the Hilbert series at specified mass
*	mass dimension 'massDim'. The actions of the procedure are:
* 	
*	- Expansion of the generating function at mass dimension 'massDim'
*	- Computing the integral over the generating function. This is 
*		equivalent to taking residues. 
*	- All Eq./Tab. numbers in the comments refer to the paper. 
*	
*	Input:
*	- `p': the symbol declared by the user to represent the derivative
*	in the Hilbert series. It can also be equal to 1 or 0 for just 
*	counting all operators or to generate operators without 
*	derivatives respectively. 
**************************************************************************

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Test if EOM and IBP are well defined (either 1 or 0), otherwise
*	terminate. Furthermore, check if the number of fermion generations
*	is defined, otherwise set it equal to the default value 1. 
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#ifndef 'numFermGen'
	#define numFermGen "1"
#endif
#if ( ('EOM'!=1) && ('EOM'!=0) )
	#write "Variable EOM cannot be equal to 'EOM', needs to be either 1 or 0"
	#terminate
#endif
#if ( ('IBP'!=1) && ('IBP'!=0) )
	#write "Variable IBP cannot be equal to 'IBP', needs to be either 1 or 0"
	#terminate
#endif

**************************************************************************
*	Declaration of a variable for the counting scheme in mass dimension
*	The variable has a cut of s.t. all terms above `massDim' are 
*	discarded. Note that we rescale the mass dimensions of all 
*	operators with a factor of 2 to make all mass dimensions integer.
**************************************************************************
Symbol mass(:{2*'massDim'});

**************************************************************************
*	Momentum Generating Function P (see Eq. (6))
*	- Because this itself is a plethystic exponential (see Eq. (3) and
*	(6)), see comments below how this can be expanded efficiently. 
*	- Furthermore, because it is used in the character for the 
*	conformal representation, we need to keep track of the power
*	of the variables in which this momentum generating function P 
*	gets expanded. 
**************************************************************************
Table Momentum(1:'massDim');

Local P = 0 + 
#do l=1,'massDim'
	+ fill('l')*sum_(i,0,'massDim',f('l')^i/fac_(i))
#enddo
;
.sort

#do k=1,1
	id, once mass^i?*f(n?) = mass^i*sum_(m,1,'massDim','p'^(n*m)*mass^(2*n*m)*charLorentzDerivative(n*m)/m);
	if( count(f,1) ) redefine k "0";
	.sort
#enddo

Brackets+ fill;
.sort

Fillexpression Momentum = P(fill);
Drop P;
.sort

**************************************************************************
*	Expanding the Plethystic Exponentials (PE/PEF), see Eq. (3), (6)
*	(8), (11), (13), (17) and (24) for the different field types up 
*	to mass dimension `massDim':
*	- Scalar									
*	- Field strength tensor						
* 	- Fermion
*	- Gravity/Weyl tensor
*	- Substracting IBP relations
**************************************************************************

#do Field={Scalar,FieldStrength,Fermion,Gravity}
	#if (`DEF`Field'')
		#call expandPE(`Field')
	#else
		Local `Field'PE = 1;
	#endif

	Brackets+ mass;
	.sort
	Hide;
#enddo

#if (`IBP')
	#call expandPE(Ibp)
#else
	Local IbpPE = 1;
#endif

Brackets+ mass;
.sort
Hide;


**************************************************************************
*	Constructing the HS at mass dimension `massDim' by multiplying the
*	above constructed Plethystic exponentials up to order `massDim'
*	- Use the dummy function f as an intermediate step s.t. tform can
*	distribute the work over the processors. 		
**************************************************************************

Local Hilbert = sum_(i,0,2*'massDim',mass^i*FieldStrengthPE[mass^i]*f(i));
.sort

id f(n?) = sum_(i,0,2*'massDim'-n,FermionPE[mass^i]*mass^i);
Brackets+ mass;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local Hilbert = sum_(i,0,2*'massDim',mass^i*Hilbert[mass^i]*f(i));
.sort

id f(n?) = sum_(i,0,2*'massDim'-n,GravityPE[mass^i]*mass^i);
Brackets+ mass;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local Hilbert = sum_(i,0,2*'massDim',mass^i*Hilbert[mass^i]*f(i));
.sort

id f(n?) = sum_(i,0,2*'massDim'-n,ScalarPE[mass^i]*mass^i);
Brackets+ mass;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local Hilbert = sum_(i,0,2*'massDim',Hilbert[mass^i]*f(i));
.sort

id f(n?) = IbpPE[mass^(2*'massDim'-n)];
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Drop the Local expression for the PE's as we do not need 
*	them anymore.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Unhide;
Drop IbpPE;
Drop ScalarPE;
Drop GravityPE;
Drop FieldStrengthPE;
Drop FermionPE;
.sort


**************************************************************************
*	Computing the integral over the generating function			
*	This is equal to taking residues. 
**************************************************************************

**************************************************************************
*	Lorentz symmetry
*
*	All Lorentz characters are inserted. 
*	- Note: charcter for scalars is just equal to 1, so no need to 
*	insert this seperately.
*	- Use as basic building blocks the (1/2,0) and (0,1/2) reps via
*	their tensor products as much as possible to obtain speed up. 
*	Only for spin (2,0)+(0,2) this is not a speed up. 
*	- Insert the character once at a time with id, once s.t. Form can 
*	sort the expression as much as possible in intermediate steps. 
*	- First insert the left handed characters (with variable y1) and
*	than take the integral over y1. Some terms will be set to zero
*	before we have to insert the right handed characters (variable y2)
*	and integrate/take residues. 
**************************************************************************

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Characters for derivative
*	Use: (1/2,0) * (0,1/2) = (1/2,1/2)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzDerivative(n?) = charLorentzLH(n)*charLorentzRH(n);
	if ( count(charLorentzDerivative,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Characters for left handed, right handed and Dirac fermions
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charFermion(n?) = 'DEFLHFermion'*charLorentzLH(n)*LHFermion(n) + 'DEFRHFermion'*charLorentzRH(n)*RHFermion(n) + 'DEFDiracFermion'*(charLorentzLH(n) + charLorentzRH(n))*DiracFermion(n);
	if ( count(charFermion,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Characters to subtract the EOM of the left handed, right handed 
*	and Dirac fermions
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charFermionEOM(n?) = 'DEFRHFermion'*charLorentzLH(n)*RHFermion(n)+'DEFLHFermion'*charLorentzRH(n)*LHFermion(n) + 'DEFDiracFermion'*(charLorentzRH(n) + charLorentzLH(n))*DiracFermion(n);
	if ( count(charFermionEOM,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	FieldStrength Lorentz characters
*	Use that we can express spin 1 in terms of spin 1/2
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzSpin1(n?) = charLorentzLH(2*n) + charLorentzRH(2*n) + 2;
	if ( count(charLorentzSpin1,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Characters to subtract the EOM of gravity/Weyl tensor
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once spin32(n?) = (charLorentzLH(3*n) + charLorentzLH(n))*charLorentzRH(n) + charLorentzLH(n)*(charLorentzRH(3*n) + charLorentzRH(n));
	if ( count(spin32,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Filling in the explicit form of the (Left) characters
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzLH(n?) = y1^n+1/y1^n;
	if ( count(charLorentzLH,1) ) redefine i "0";
	.sort
#enddo

#do i=1,1
	id, once spin2(n?) = y1^(4*n)+y1^(2*n)+1+1/y1^(2*n)+1/y1^(4*n) + spin2Right(n);
	if ( count(spin2,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residues of Lorentz group
*	See Tab. V for the Haar measure. 
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Brackets+ y1;
.sort

Local Hilbert = Hilbert[1] - Hilbert[y1^(-2)];
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Filling in the explicit form of the right handed characters
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzRH(n?) = y2^n+1/y2^n;
	if ( count(charLorentzRH,1) ) redefine i "0";
	.sort
#enddo

#do i=1,1
	id, once spin2Right(n?) = y2^(4*n)+y2^(2*n)+1+1/y2^(2*n)+1/y2^(4*n);
	if ( count(spin2Right,1) ) redefine i "0";
	.sort
#enddo

Brackets+ y2;
.sort

Local Hilbert = Hilbert[1] - Hilbert[y2^(-2)];
.sort




**************************************************************************
*	SU(2) symmetry					
*
*	To insert the SU(2) representations properly, we have
*	- one loop over all field types `Field'
*	- Check if that there is a field of type `Field' added, to prevent
*	unnecessary looping.
*	- one loop to replace all field types by their SU(2) representation
*	which are stored in Form tables of the form `Field'SU2reps. Do one
*	replacement at a time to sort the expression as much as possible. 
**************************************************************************

#do Field={Scalar,FieldStrength,Gravity,DiracFermion,LHFermion,RHFermion}
	#if ( `DEF`Field'' )
	#do i=1,1
		id, once `Field'(n?) = `Field'SU2reps(n);
		if ( match(`Field'(n?)) );
			redefine i "0";
		endif;
		.sort
	#enddo
	#endif
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Filling in the characters of SU(2) 
*	Only the fundamental (2) and the adjoint (3) character need
*	to be inserted as the trivial character is just equal to 1. 
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charSU2rep3(n?) = charSU2rep2(2*n) + 1;
	if ( count(charSU2rep3,1) ) redefine i "0";
	.sort
#enddo

#do i=1,1
	id, once charSU2rep2(n?) = y^n + 1/y^n;
	if ( count(charSU2rep2,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residue of SU(2)
*	See Tab. V for the Haar measure. 
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Brackets+ y;
.sort

Local Hilbert = Hilbert[1] - Hilbert[y^(-2)];
.sort




**************************************************************************
*	U(1) symmetry					
*
*	To insert the U(1) and SU(3) representations properly, we have 
*	- one loop over all Field types
*	- one loop over all SU(2) representations 'k'=1,2,3
*	- loop to replace every function `Field'SU2'k' by the corresponding
*	SU(2) representation of all fields of type `Field'. These 
*	representations are stored in the row 'k' of the Form table 
*	`Field'U1reps. 
**************************************************************************

#do Field={Scalar,FieldStrength,Gravity,DiracFermion,LHFermion,RHFermion}
	#if ( `DEF`Field'' )
	#do k=1,3
		#do i=1,1
			id, once `Field'SU2'k'(n?) = `Field'U1reps('k',n);
			if ( count(`Field'SU2'k',1) ) redefine i "0";
			.sort
		#enddo
	#enddo
	#endif
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residue of U(1), note: can have more than one U(1) symmetry group
*	See Tab. V for the Haar measure. 
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do k=1,'numberOfU1groups'
	Brackets+ x'k';
	.sort

	Local Hilbert = Hilbert[1];
	.sort
#enddo



**************************************************************************
*	SU(3) symmetry
*
*	SU(3) representations are already inserted when the U(1)
*	integral was done. So can immediately replace the characters
*	of SU(3)		
**************************************************************************

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Character of fundamental representation (3)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charSU3rep3(n?) = 1/z2^n + z2^n/z1^n + z1^n;
	if ( count(charSU3rep3,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Character of anti fundamental representation (3B)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charSU3rep3B(n?) = 1/z1^n + z1^n/z2^n + z2^n;
	if ( count(charSU3rep3B,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*      Character of adjoint representation (8)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
       id, once charSU3rep8(n?) = z1^n*z2^n+ z2^(2*n)/z1^n + z1^(2*n)/z2^n + 2 + z1^n/z2^(2*n) + z2^n/z1^(2*n) + 1/(z1^n*z2^n);
       if ( count(charSU3rep8,1) ) redefine i "0";
       .sort
#enddo



*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residue of SU(3)
*	See Tab. V for the Haar measure. 
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Brackets+ z1;
.sort

Local Hilbert = Hilbert[1]/z2 - Hilbert[z1^1]*z2 - Hilbert[z1^(-2)]/z2^2 + Hilbert[1]*z2^2 + Hilbert[z1^(-3)]/z2 - Hilbert[z1^(-2)]*z2;
Brackets+ z2;
.sort

Local Hilbert = Hilbert[z2^(-1)];
.sort

#endprocedure







==> ECO/header_files/addField.h <==
**************************************************************************
*	Header file with all add`Field' procedures
*
*	The procedures in this file can be used by the program user
*	to add fields to the Hilbert series. These fields can be in 
*	different representations of SU(3),SU(2) and multiple U(1)s.
*	The representations are stored in two tables for every field type. 
*	One table for all SU(2) representations and one table to store 
*	the SU(3) and all U(1) representations. These tables are used
*	in the HilbertSeries procedure to extract the representations and
*	to expand these in their actual algebraic form. 
**************************************************************************

**************************************************************************
*	Procedure that can fill the tables to store the representations
*	of all fields that are added by the user. 
*	Input of the procedure:
*	- `type': the field type, used to fill the correct table
*	- `field': the symbol given to the field by the user. 
*	- `su3': the SU(3) representation
*	- `su2': the SU(2) representation
*	- `?charge': all U(1) representations. There can be multiple of them
**************************************************************************
#procedure addField(type, field, su3, su2, ?charge)

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Test if the representations are defined properly in the Form main 
*	program. If not: terminate.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#if ( (`su3'!=1) && (`su3'!=3) && (`su3'!=3B) && (`su3'!=8) )
	#write "SU(3) representation cannot be equal to 'su3', needs to be either 1,3,3B or 8"
	#terminate
#endif
#if ( (`su2'!=1) && (`su2'!=2) && (`su2'!=3) )
	#write "SU(2) representation cannot be equal to 'su2', needs to be either 1,2 or 3"
	#terminate
#endif

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Fill table with all SU2 representations
*	- Note: can set directly the trivial character equal to 1. 
*	- If more than one field with the same rep under SU(2) is
*	added, need to drop coefficient in order to prevent overcounting!
*	- To easily fill the table, first put everything in a Local
*	expression and fill the table with the Fillexpression command. 
*	- Drop Local expressions in the end as we do not need them
*	anymore. 
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local SU2rep = sum_(n,1,`massDim',fill(n)*`type'SU2reps(n)) + sum_(n,1,`massDim',fill(n)*charSU2rep`su2'(n)*`type'SU2`su2'(n));
id charSU2rep1(n?) = 1;
.sort

DropCoefficient;
Brackets+ fill;
.sort

Fillexpression 'type'SU2reps = SU2rep(fill);
Drop SU2rep;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	There can be multiple U(1) representations. So we keep 
*	track of the number of U(1)'s added in the dollar variable 
*	`$numberOfCharges'. 
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#$numberOfCharges = nargs_('?charge');
#if ( '$numberOfCharges' > 'numberOfU1groups' )
	#redefine numberOfU1groups "{'$numberOfCharges'}"
#endif

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Fill table with all U(1) and SU(3) representations.
*	- Row `k' of Table `type'U1reps represents SU(2) representation 
*	`k' (1,2 or 3)
*	- Put the U(1) charges first in the argument of the Charge function
*	- Set the trivial rep of SU(3) equal to 1.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local Field = sum_(n,1,`massDim',fill(`su2',n)*`type'U1reps(`su2',n)) + sum_(n,1,`massDim',fill(`su2',n)*`field'^n*Charge(`?charge')^n*charSU3rep`su3'(n));
id charSU3rep1(n?) = 1;

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	- Insert the characters of all the U(1) representations. Here
*	the first charge gets symbol x1, the second symbol x2 and so on. 
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do k=1,`numberOfU1groups'
	id Charge(n?,?n) = x'k'^n*Charge(?n);
#enddo
id Charge = 1;
Brackets+ fill;
.sort

Fillexpression `type'U1reps = Field(fill);
Drop Field;
.sort

#endprocedure


**************************************************************************
*	Procedure that can allocate the tables used to store the 
*	representations off the fields of type `field'.
*	Furthermore, it checks if `massDim' is in the correct range.
*	Input:
*	- `field': the type of the field, s.t. the procedure can allocate
*	the correct table for that type. 
**************************************************************************
#procedure allocTab(type)

#if ( 'massDim' < 1 )
	#write "Mass dimension cannot be equal to 'massDim'"
	#terminate
#endif

Table,zerofill 'type'SU2reps(1:'massDim');
Table,zerofill 'type'U1reps(1:3,1:'massDim');

#endprocedure


**************************************************************************
*	All procedure that can be used to add the fields of different spins
*	- Scalar
*	- Field strength
*	- Dirac, left/right handed fermions
*	- Gravity/Weyl tensor
*	
*	All these procedures check first if a field of the same kind have
*	been added yet. If not, than a Table is allocated with a call
*	of allocTab procedure. These tables are used to store all 
*	representations. Then the addField procedure is called to fill 
*	these tables. 
*	Input of the procedure:
*	- `field': the symbol given to the field by the user. 
*	- `su3': the SU(3) representation
*	- `su2': the SU(2) representation
*	- `?charge': all U(1) representations. There can be multiple of them
**************************************************************************

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Scalar
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addScalar(field, su3, su2, ?charge)

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Allocate the table if no Scalar field has been added yet
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#if( 'DEFScalar'==0 )
	#redefine DEFScalar "1"
	#call allocTab(Scalar)
#endif

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Call the procedure that can fill te tables with the representations
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#call addField(Scalar,'field','su3','su2','?charge')

#endprocedure


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Field Strength
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addFieldStrength(field, su3, su2, ?charge)

#if( 'DEFFieldStrength'==0 )
	#redefine DEFFieldStrength "1"
	#call allocTab(FieldStrength)
#endif

#call addField(FieldStrength,'field','su3','su2','?charge')

#endprocedure


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Dirac Fermion
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addDiracFermion(field, su3, su2, ?charge)

#if( 'DEFDiracFermion'==0 )
	#redefine DEFFermion "1"
	#redefine DEFDiracFermion "1"
	#call allocTab(DiracFermion)
#endif

#call addField(DiracFermion,'field','su3','su2','?charge')

#endprocedure


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Left Handed Fermion
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addLHFermion(field, su3, su2, ?charge)

#if( 'DEFLHFermion'==0 )
	#redefine DEFFermion "1"
	#redefine DEFLHFermion "1"
	#call allocTab(LHFermion)
#endif

#call addField(LHFermion,'field','su3','su2','?charge')

#endprocedure


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Left Handed Fermion
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addRHFermion(field, su3, su2, ?charge)

#if( 'DEFRHFermion'==0 )
	#redefine DEFFermion "1"
	#redefine DEFRHFermion "1"
	#call allocTab(RHFermion)
#endif

#call addField(RHFermion,'field','su3','su2','?charge')

#endprocedure


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Gravity
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addGravity(field, su3, su2, ?charge)

#if( 'DEFGravity'==0 )
	#redefine DEFGravity "1"
	#call allocTab(Gravity)
#endif

#call addField(Gravity,'field','su3','su2','?charge')

#endprocedure


==> ECO/header_files/declare.h <==
**************************************************************************
*	Header file with all declerations
*	We need to declare variables, symbols and CFunctions as placeholders
*	during the expansion in the HilbertSeries procedure, s.t. the 
*	expansion doesn't blow up. We need these placeholders for the 
*	different:
*	- Characters
*	- Fields
*	Below we also comment on their nomenclature as well as in which
*	file they are used.  
**************************************************************************

**************************************************************************
*	General declarations 
*	- Dummy symbols for use in sums and id statements
*	- Dummy functions for id statements
**************************************************************************
Symbol n,m,i;
CFunctions field,f,fill;

**************************************************************************
*	Characters: 
*	- CFunctions are declared as follows:
*		char'Group'rep'Representation'
*	with 'Group' one of Lorentz, SU(3), SU(2) or U(1) symmetry groups
*	and 'Representation' the representation under that group (see
*	also Table V).  
*	- Symbols: variables for the characters (same as in Table V). 
*	- Usage: in addField.h where the CFunctions are taken during the 
*	storage of the different fields the user adds to the Hilbert Series. 
*	And in HilbertSeries.h where these CFunctions/characters are 
*	expanded in their actual form in the character variables defined 
*	here as symbols. 
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Lorentz
*	Representations:
*	- LH (1/2,0)
*	- RH (0,1/2)
*	- Derivative (1/2,1/2)
*	- Spin1 (1,0)+(0,1)
*	- Spin2 (2,0)+(0,2)
*	- Spin2Right (0,2)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols y1,y2;
CFunction charLorentzLH,charLorentzRH,charLorentzDerivative;
CFunction charLorentzSpin1,spin2,spin2Right,spin32,spin32Right;

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	SU(3)
*	Representations:
*	- 1 (trivial)
*	- 3 (fundamental)
*	- 3B (3 bar/anti fundamental)
*	- 8 (adjoint)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols z1,z2;
CFunction charSU3rep1,charSU3rep3,charSU3rep3B,charSU3rep8;

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	SU(2)
*	Representations:
*	- 1 (trivial)
*	- 2 (fundamental)
*	- 3 (adjoint)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols y;
CFunction charSU2rep1,charSU2rep2,charSU2rep3;

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	U(1) symmetry group(s)
*	Need autodeclare for variable for x as we can have multiple
* 	U(1) symmetry groups
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define numberOfU1groups "0"
Autodeclare symbol x;
CFunction Charge;


**************************************************************************
*	Fields:
*	- CFunctions are of the following form:
*		`Field' and `Field'`Group'`Representations'
*	with `Field' the different spin types and `Group' and 
*	`Representation' as above.
*	- Variables: set to 1 when a field of that type has been added
*		by the user. The HilbertSeries procedure uses these to
*		check if it needs to expand the PE's for that field type and
*		if it needs to insert representations for that field type. 
*	- Usage: CFunctions are expanded in HilberSeries.prc
*	in all fields of that type added by the user. They are expanded
*	just before the residues of the corresponding `Group' are taken. 
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Scalars
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define DEFScalar "0"
CFunction Scalar,ScalarSU21,ScalarSU22,ScalarSU23;

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Dirac, left and right handed fermions
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define DEFFermion "0"
CFunctions charFermion,charFermionEOM;

#define DEFDiracFermion "0"
CFunctions DiracFermion, DiracFermionSU21, DiracFermionSU22, DiracFermionSU23;

#define DEFLHFermion "0"
CFunction LHFermion, LHFermionSU21, LHFermionSU22, LHFermionSU23;

#define DEFRHFermion "0"
CFunction RHFermion, RHFermionSU21, RHFermionSU22, RHFermionSU23;


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Field strengths
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define DEFFieldStrength "0"
CFunction FieldStrength;
CFunction FieldStrengthSU21, FieldStrengthSU22, FieldStrengthSU23;


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Gravity/Weyl tensor
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define DEFGravity "0"
CFunction Gravity;
CFunction GravitySU21,GravitySU22,GravitySU23;
.global

